A Complete Axiomatisation of the ZX-Calculus for Clifford+T Quantum Mechanics

We introduce the first complete and approximatively universal diagrammatic language for quantum mechanics. We make the ZX-Calculus, a diagrammatic language introduced by Coecke and Duncan, complete for the so-called Clifford+T quantum mechanics by adding four new axioms to the language. The completeness of the ZX-Calculus for Clifford+T quantum mechanics was one of the main open questions in categorical quantum mechanics. We prove the completeness of the Clifford+T fragment of the ZX-Calculus using the recently studied ZW-Calculus, a calculus dealing with integer matrices. We also prove that the Clifford+T fragment of the ZX-Calculus represents exactly all the matrices over some finite dimensional extension of the ring of dyadic rationals.

==> figures/div4.py <==
import re
import os
import sys

def main(path,filename):
    f = open(path+'/'+filename, 'r')
    fspe = open(path+'/'+filename[:-2], 'w')
    u = f.readline()
    while u!='':
    	s = re.split("at \(|\) {",u)
        if len(s)==3:
            x,y = map(lambda t: float(t)/4, re.split(",",s[1]))
            fspe.write(s[0]+'at ('+str(x)+','+str(y)+') {'+s[2])
        else:
            fspe.write(u)
    	u = f.readline()
    f.close()
    fspe.close()

if __name__ == '__main__':
    path = os.getcwd()
    if len(sys.argv)!=2:
        sys.exit('Please give exactly one input file to the command.')
    if sys.argv[1][-2:] != 'x4':
        sys.exit('Give file of extension .tikzx4.')
    main(path,sys.argv[1])
